WATCH: World-aware Allied Trajectory and pose reConstruction for Camera and Human

Reconstructing global human motion from monocular video is fundamental to VR, graphics, and robotics, yet remains ill-posed due to depth ambiguity, motion ambiguity, and the entanglement of camera and human movements. Human-motion-centric methods achieve strong physical plausibility but leave two signals unused: camera orientation is processed through a fixed coordinate transformation with no independent supervision of its components, and camera velocity is discarded entirely despite being directly observable from SLAM. Camera-trajectory-centric methods use camera translation directly, but hard-decoding SLAM trajectories into human positions propagates depth errors and fails entirely under static cameras. We present WATCH (World-aware Allied Trajectory and pose reConstruction for Camera and Human). The key observation is that once camera orientation is made explicit, camera velocity becomes a natural additional input rather than an ambiguous one. We therefore decompose camera rotation into a network-estimated roll-pitch component and an analytically recoverable yaw, supervising each independently. This decomposition exposes a clean geometric interface through which camera velocity is incorporated as a learned spatial prior in the backbone, without the physically implausible artifacts that arise from hard-decoding. WATCH outperforms prior human-motion-centric methods on both static-camera (RICH) and dynamic-camera (EMDB) benchmarks in global trajectory accuracy, temporal smoothness, and physical plausibility, and remains robust when ground-truth camera is replaced with DPVO estimates.

==> build.sh <==
#!/bin/bash
set -euo pipefail

cd "$(dirname "$0")"
build_log=$(mktemp /tmp/watch-pg-build.XXXXXX.log)
trap 'rm -f "$build_log"' EXIT

pdflatex -halt-on-error -interaction=nonstopmode watch_PG.tex > "$build_log" 2>&1
bibtex watch_PG >> "$build_log" 2>&1
pdflatex -halt-on-error -interaction=nonstopmode watch_PG.tex >> "$build_log" 2>&1
pdflatex -halt-on-error -interaction=nonstopmode watch_PG.tex >> "$build_log" 2>&1
pdflatex -halt-on-error -interaction=nonstopmode watch_PG.tex >> "$build_log" 2>&1

pages=$(pdfinfo watch_PG.pdf | awk '/^Pages:/ {print $2}')
echo "Done. Pages: $pages"

if [ "$pages" -gt 10 ]; then
    echo "ERROR: paper exceeds the submitted 10-page limit." >&2
    exit 1
fi

if grep -Eq "LaTeX Warning: (Citation|Reference).*undefined|There were undefined references|^! " watch_PG.log; then
    grep -E "LaTeX Warning: (Citation|Reference).*undefined|There were undefined references|^! " watch_PG.log >&2
    exit 1
fi

overfull=$(grep -c "Overfull \\hbox" watch_PG.log || true)
echo "Final-pass undefined references: 0; overfull hboxes: $overfull"


==> build_supplement.sh <==
#!/usr/bin/env bash
set -euo pipefail
cd "$(dirname "$0")"
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex >/tmp/watch_supplement_build.log
pdflatex -interaction=nonstopmode -halt-on-error supplement.tex >>/tmp/watch_supplement_build.log
pdfinfo supplement.pdf | grep '^Pages:'

